SNeRL: Semantic-aware Neural Radiance Fields for Reinforcement Learning

As previous representations for reinforcement learning cannot effectively incorporate a human-intuitive understanding of the 3D environment, they usually suffer from sub-optimal performances. In this paper, we present Semantic-aware Neural Radiance Fields for Reinforcement Learning (SNeRL), which jointly optimizes semantic-aware neural radiance fields (NeRF) with a convolutional encoder to learn 3D-aware neural implicit representation from multi-view images. We introduce 3D semantic and distilled feature fields in parallel to the RGB radiance fields in NeRF to learn semantic and object-centric representation for reinforcement learning. SNeRL outperforms not only previous pixel-based representations but also recent 3D-aware representations both in model-free and model-based reinforcement learning.

==> scripts/encode.py <==
def encode(x1, x2, x3, K1, K2, K3, z_dim):
    """
    Multi-view ConvNet encoder
    args:
        B = batch_size, C = channels,
        H, W =spatial_dims
        x1, x2, x3: images from 3 different camera views
        x1, x2, x3 shape: [B, C, H, W]
        K1, K2, K3: camera poses from 3 different camera views
        K1, K2, K3 shape: [B, 4, 4]
        z_dim = latent dimension
    """

    x = x / 255.

    # c: channels, f: filters
    # k: kernel, s: stride

    z1 = Conv2d(c=x1.shape[1], f=32, k=3, s=2)(x1)
    z1 = ReLU(z1)

    z2 = Conv2d(c=x2.shape[1], f=32, k=3, s=2)(x1)
    z2 = ReLU(z2)

    z3 = Conv2d(c=x3.shape[1], f=32, k=3, s=2)(x1)
    z3 = ReLU(z3)

    for _ in range(num_layers-1):
        z1 = Conv2d(c=32, f=32, k=3, s=1)(z1)
        z1 = ReLU(z1)

        z2 = Conv2d(c=32, f=32, k=3, s=1)(z2)
        z2 = ReLU(z3)

        z3 = Conv2d(c=32, f=32, k=3, s=1)(z2)
        z3 = ReLU(z3)

    z1 = flatten(z1)
    z2 = flatten(z2)
    z3 = flatten(z3)

    z1 = concat([z1, K1.view(B,16)], dim=1)
    z2 = concat([z2, K1.view(B,16)], dim=1)
    z3 = concat([z3, K1.view(B,16)], dim=1)

    z1 = Linear(z1.shape[1], z_dim)(z1)
    z2 = Linear(z2.shape[1], z_dim)(z2)
    z3 = Linear(z3.shape[1], z_dim)(z3)

    z = (z1+z2+z3)/3

    z = Linear(z.shape[1], z_dim)(z)
    z = LayerNorm(z)
    z = tanh(z)

    return z
